Quantum linear network coding for entanglement distribution in restricted architectures

In this paper we propose a technique for distributing entanglement in architectures in which interactions between pairs of qubits are constrained to a fixed network $G$. This allows for two-qubit operations to be performed between qubits which are remote from each other in $G$, through gate teleportation. We demonstrate how adapting \emph{quantum linear network coding} to this problem of entanglement distribution in a network of qubits can be used to solve the problem of distributing Bell states and GHZ states in parallel, when bottlenecks in $G$ would otherwise force such entangled states to be distributed sequentially. In particular, we show that by reduction to classical network coding protocols for the $k$-pairs problem or multiple multicast problem in a fixed network $G$, one can distribute entanglement between the transmitters and receivers with a Clifford circuit whose quantum depth is some (typically small and easily computed) constant, which does not depend on the size of $G$, however remote the transmitters and receivers are, or the number of transmitters and receivers. These results also generalise straightforwardly to qudits of any prime dimension. We demonstrate our results using a specialised formalism, distinct from and more efficient than the stabiliser formalism, which is likely to be helpful to reason about and prototype such quantum linear network coding circuits.

==> QNC Paper/anc/checkcomp.m <==
function[found] = checkcomp(adj)
%checks whether adjacency matrix 'adj' is of the desired form

found = false;

adj(:,2) = zeros(6,1);
adj(2,:) = zeros(1,6);
adj(:,3) = zeros(6,1);
adj(3,:) = zeros(1,6);

cond1 = (adj(:,1)==[0;0;0;1;1;1]);
cond4 = (adj(:,4)==[1;0;0;0;1;1]);
cond5 = (adj(:,5)==[1;0;0;1;0;1]);
cond6 = (adj(:,6)==[1;0;0;1;1;0]);

cond14 = (adj(:,4)==[1;0;0;0;0;0]);
cond15 = (adj(:,5)==[1;0;0;0;0;0]);
cond16 = (adj(:,6)==[1;0;0;0;0;0]);

cond41= (adj(:,1)==[0;0;0;1;0;0]);
cond45 = (adj(:,5)==[0;0;0;1;0;0]);
cond46 = (adj(:,6)==[0;0;0;1;0;0]);

cond51 = (adj(:,1)==[0;0;0;0;1;0]);
cond54 = (adj(:,4)==[0;0;0;0;1;0]);
cond56 = (adj(:,6)==[0;0;0;0;1;0]);

cond61 = (adj(:,1)==[0;0;0;0;0;1]);
cond64 = (adj(:,4)==[0;0;0;0;0;1]);
cond65 = (adj(:,5)==[0;0;0;0;0;1]);

conda = (cond1 & cond4 & cond5 & cond6);
condb = (cond1 & cond14 & cond15 & cond16);
condc = (cond4 & cond41 & cond45 & cond46);
condd = (cond5 & cond51 & cond54 & cond56);
conde = (cond6 & cond61 & cond64 & cond65);

if conda | condb | condc | condd | conde
    found = true;
end

==> QNC Paper/anc/docompmeas.m <==
function[adjacency] =docompmeas(adjacency,node,meas)
%does either a local complementation of the 'adjacency' matrix, for 'node'
%if 'meas' is false; or measures out 'node' (Z basis) if 'node' is true.

if ~meas
    comp_node = [];
    for i=1:6
        if adjacency(i,node) == 1
            comp_node = [comp_node,i];
        end
    end

    
    if size(comp_node,2)>1
        for i=1:size(comp_node,2)-1
            for j=i+1:size(comp_node,2)
                if adjacency(comp_node(i),comp_node(j)) == 1
                    adjacency(comp_node(i),comp_node(j)) = 0;
                    adjacency(comp_node(j),comp_node(i)) = 0;
                else
                    adjacency(comp_node(i),comp_node(j)) = 1;
                    adjacency(comp_node(j),comp_node(i)) = 1;
                end
            end
        end
    end

end


if meas
    adjacency(:,node) = zeros(6,1);
    adjacency(node,:) = zeros(1,6);
end

==> QNC Paper/anc/lc.m <==
function [ ff ] = lc( adjacency )
%works through the local complementation tree, by calling itself
%ff is just a dummy -- not used

global adj_history foundit

for lcit = 1:6 %first run through all possible local complementations
    adj_try =docompmeas(adjacency,lcit,false);

    if checkcomp(adj_try)
        foundit = true;
        disp('Found the solution')
    end
    prog = true;
    for i=1:size(adj_history,3)
        if adj_try == adj_history(:,:,i)
            prog = false;
        end
    end
    if prog & ~foundit
        s = size(adj_history,3);
        adj_history(:,:,s+1) = adj_try;
        [ ff ] = lc( adj_try );
    end
end


for lcit = 2:3 %now try measurement on qubits 2 then 3
    adj_try =docompmeas(adjacency,lcit,true);

    if checkcomp(adj_try)
        foundit = True;
        disp('Found the solution')
    end
    prog = true;
    for i=1:size(adj_history,3)
        if adj_try == adj_history(:,:,i)
            prog = false;
        end
    end
    if prog & ~foundit
        s = size(adj_history,3);
        adj_history(:,:,s+1) = adj_try;
        [ ff ] = lc( adj_try );
    end
end

ff = true;

end



==> QNC Paper/anc/loc_comp.m <==
%simple script to run through local complementation tree
clear all

global adj_history foundit
adj_history = zeros(6,6,1); %3D array to store all previously tried graph states
foundit = false; %true if the desired graph state has been found

adjacency = [0,1,0,0,0,0;1,0,1,0,1,0;0,1,0,1,0,1;0,0,1,0,0,0;0,1,0,0,0,0;0,0,1,0,0,0];
%initial adjacency matrix

adj_history(:,:,1) = adjacency;

[~] = lc( adjacency );

if ~foundit
    disp('No solution')
end

==> anc/checkcomp.m <==
function[found] = checkcomp(adj)
%checks whether adjacency matrix 'adj' is of the desired form

found = false;

adj(:,2) = zeros(6,1);
adj(2,:) = zeros(1,6);
adj(:,3) = zeros(6,1);
adj(3,:) = zeros(1,6);

cond1 = (adj(:,1)==[0;0;0;1;1;1]);
cond4 = (adj(:,4)==[1;0;0;0;1;1]);
cond5 = (adj(:,5)==[1;0;0;1;0;1]);
cond6 = (adj(:,6)==[1;0;0;1;1;0]);

cond14 = (adj(:,4)==[1;0;0;0;0;0]);
cond15 = (adj(:,5)==[1;0;0;0;0;0]);
cond16 = (adj(:,6)==[1;0;0;0;0;0]);

cond41= (adj(:,1)==[0;0;0;1;0;0]);
cond45 = (adj(:,5)==[0;0;0;1;0;0]);
cond46 = (adj(:,6)==[0;0;0;1;0;0]);

cond51 = (adj(:,1)==[0;0;0;0;1;0]);
cond54 = (adj(:,4)==[0;0;0;0;1;0]);
cond56 = (adj(:,6)==[0;0;0;0;1;0]);

cond61 = (adj(:,1)==[0;0;0;0;0;1]);
cond64 = (adj(:,4)==[0;0;0;0;0;1]);
cond65 = (adj(:,5)==[0;0;0;0;0;1]);

conda = (cond1 & cond4 & cond5 & cond6);
condb = (cond1 & cond14 & cond15 & cond16);
condc = (cond4 & cond41 & cond45 & cond46);
condd = (cond5 & cond51 & cond54 & cond56);
conde = (cond6 & cond61 & cond64 & cond65);

if conda | condb | condc | condd | conde
    found = true;
end

==> anc/docompmeas.m <==
function[adjacency] =docompmeas(adjacency,node,meas)
%does either a local complementation of the 'adjacency' matrix, for 'node'
%if 'meas' is false; or measures out 'node' (Z basis) if 'node' is true.

if ~meas
    comp_node = [];
    for i=1:6
        if adjacency(i,node) == 1
            comp_node = [comp_node,i];
        end
    end

    
    if size(comp_node,2)>1
        for i=1:size(comp_node,2)-1
            for j=i+1:size(comp_node,2)
                if adjacency(comp_node(i),comp_node(j)) == 1
                    adjacency(comp_node(i),comp_node(j)) = 0;
                    adjacency(comp_node(j),comp_node(i)) = 0;
                else
                    adjacency(comp_node(i),comp_node(j)) = 1;
                    adjacency(comp_node(j),comp_node(i)) = 1;
                end
            end
        end
    end

end


if meas
    adjacency(:,node) = zeros(6,1);
    adjacency(node,:) = zeros(1,6);
end

==> anc/lc.m <==
function [ ff ] = lc( adjacency )
%works through the local complementation tree, by calling itself
%ff is just a dummy -- not used

global adj_history foundit

for lcit = 1:6 %first run through all possible local complementations
    adj_try =docompmeas(adjacency,lcit,false);

    if checkcomp(adj_try)
        foundit = true;
        disp('Found the solution')
    end
    prog = true;
    for i=1:size(adj_history,3)
        if adj_try == adj_history(:,:,i)
            prog = false;
        end
    end
    if prog & ~foundit
        s = size(adj_history,3);
        adj_history(:,:,s+1) = adj_try;
        [ ff ] = lc( adj_try );
    end
end


for lcit = 2:3 %now try measurement on qubits 2 then 3
    adj_try =docompmeas(adjacency,lcit,true);

    if checkcomp(adj_try)
        foundit = True;
        disp('Found the solution')
    end
    prog = true;
    for i=1:size(adj_history,3)
        if adj_try == adj_history(:,:,i)
            prog = false;
        end
    end
    if prog & ~foundit
        s = size(adj_history,3);
        adj_history(:,:,s+1) = adj_try;
        [ ff ] = lc( adj_try );
    end
end

ff = true;

end



==> anc/loc_comp.m <==
%simple script to run through local complementation tree
clear all

global adj_history foundit
adj_history = zeros(6,6,1); %3D array to store all previously tried graph states
foundit = false; %true if the desired graph state has been found

adjacency = [0,1,0,0,0,0;1,0,1,0,1,0;0,1,0,1,0,1;0,0,1,0,0,0;0,1,0,0,0,0;0,0,1,0,0,0];
%initial adjacency matrix

adj_history(:,:,1) = adjacency;

[~] = lc( adjacency );

if ~foundit
    disp('No solution')
end
